PRESTO: Progressive Pretraining Enhances Synthetic Chemistry Outcomes

Multimodal Large Language Models (MLLMs) have seen growing adoption across various scientific disciplines. These advancements encourage the investigation of molecule-text modeling within synthetic chemistry, a field dedicated to designing and conducting chemical reactions to synthesize new compounds with desired properties and applications. Current approaches, however, often neglect the critical role of multiple molecule graph interaction in understanding chemical reactions, leading to suboptimal performance in synthetic chemistry tasks. This study introduces PRESTO(Progressive Pretraining Enhances Synthetic Chemistry Outcomes), a new framework that bridges the molecule-text modality gap by integrating a comprehensive benchmark of pretraining strategies and dataset configurations. It progressively improves multimodal LLMs through cross-modal alignment and multi-graph understanding. Our extensive experiments demonstrate that PRESTO offers competitive results in downstream synthetic chemistry tasks. The code can be found at https://github.com/IDEA-XL/PRESTO.

==> figs/bar.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1600x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# FS data\n",
    "fs_similarity_ranges = [\n",
    "    '0.0 - 0.1', '0.1 - 0.2', '0.2 - 0.3', '0.3 - 0.4', '0.4 - 0.5',\n",
    "    '0.5 - 0.6', '0.6 - 0.7', '0.7 - 0.8', '0.8 - 0.9', '0.9 - 1.0',\n",
    "    '1.0 - 1.1'\n",
    "]\n",
    "fs_similarity_counts = [3, 2, 10, 77, 418, 870, 690, 570, 429, 176, 3767]\n",
    "\n",
    "# RS data\n",
    "rs_similarity_ranges = [\n",
    "    '0.0 - 0.1', '0.1 - 0.2', '0.2 - 0.3', '0.3 - 0.4', '0.4 - 0.5',\n",
    "    '0.5 - 0.6', '0.6 - 0.7', '0.7 - 0.8', '0.8 - 0.9', '0.9 - 1.0',\n",
    "    '1.0 - 1.1'\n",
    "]\n",
    "rs_similarity_counts = [1, 1, 21, 172, 548, 806, 726, 446, 134, 57, 4158]\n",
    "\n",
    "# Calculate cumulative sum of counts\n",
    "fs_cumsum = np.cumsum(fs_similarity_counts)\n",
    "rs_cumsum = np.cumsum(rs_similarity_counts)\n",
    "\n",
    "# Find the index where cumulative sum reaches or exceeds 1000\n",
    "fs_index = np.where(fs_cumsum >= 1000)[0][0]\n",
    "rs_index = np.where(rs_cumsum >= 1000)[0][0]\n",
    "\n",
    "# Calculate the count for the boundary range\n",
    "fs_boundary_count = 1000 - (fs_cumsum[fs_index-1] if fs_index > 0 else 0)\n",
    "rs_boundary_count = 1000 - (rs_cumsum[rs_index-1] if rs_index > 0 else 0)\n",
    "\n",
    "# Adjust the counts for the boundary range\n",
    "fs_similarity_counts[fs_index] -= fs_boundary_count\n",
    "rs_similarity_counts[rs_index] -= rs_boundary_count\n",
    "\n",
    "# Set plot style\n",
    "plt.style.use('default')\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(16, 6))\n",
    "\n",
    "# Plot FS data\n",
    "ax1.bar(fs_similarity_ranges[:fs_index], fs_similarity_counts[:fs_index], color='#1f77b4', alpha=0.8, edgecolor='black', linewidth=0.8, label='Selected Subset')\n",
    "ax1.bar(fs_similarity_ranges[fs_index:], fs_similarity_counts[fs_index:], color='#1f77b4', alpha=0.5, edgecolor='black', linewidth=0.8, label='Raw Data')\n",
    "ax1.bar(fs_similarity_ranges[fs_index], fs_boundary_count, bottom=fs_similarity_counts[fs_index], color='#1f77b4', alpha=0.8, edgecolor='black', linewidth=0.8)\n",
    "ax1.set_title('Forward Prediction Similarity Distribution', fontsize=16, fontweight='bold')\n",
    "ax1.set_xlabel('Similarity Range', fontsize=14)\n",
    "ax1.set_ylabel('Count', fontsize=14)\n",
    "ax1.tick_params(axis='both', labelsize=12)\n",
    "ax1.grid(True, linestyle='--', alpha=0.7)\n",
    "ax1.spines['top'].set_visible(False)\n",
    "ax1.spines['right'].set_visible(False)\n",
    "ax1.set_yscale('log')\n",
    "ax1.set_ylim(bottom=1)\n",
    "plt.setp(ax1.get_xticklabels(), rotation=45, ha='right')\n",
    "ax1.legend(loc='upper left', fontsize=12)\n",
    "\n",
    "# Plot RS data\n",
    "ax2.bar(rs_similarity_ranges[:rs_index], rs_similarity_counts[:rs_index], color='#ff7f0e', alpha=0.8, edgecolor='black', linewidth=0.8, label='Selected Subset')\n",
    "ax2.bar(rs_similarity_ranges[rs_index:], rs_similarity_counts[rs_index:], color='#ff7f0e', alpha=0.5, edgecolor='black', linewidth=0.8, label='Raw Data')\n",
    "ax2.bar(rs_similarity_ranges[rs_index], rs_boundary_count, bottom=rs_similarity_counts[rs_index], color='#ff7f0e', alpha=0.8, edgecolor='black', linewidth=0.8)\n",
    "ax2.set_title('Retrosynthesis Similarity Distribution', fontsize=16, fontweight='bold')\n",
    "ax2.set_xlabel('Similarity Range', fontsize=14)\n",
    "ax2.set_ylabel('Count', fontsize=14)\n",
    "ax2.tick_params(axis='both', labelsize=12)\n",
    "ax2.grid(True, linestyle='--', alpha=0.7)\n",
    "ax2.spines['top'].set_visible(False)\n",
    "ax2.spines['right'].set_visible(False)\n",
    "ax2.set_yscale('log')\n",
    "ax2.set_ylim(bottom=1)\n",
    "plt.setp(ax2.get_xticklabels(), rotation=45, ha='right')\n",
    "ax2.legend(loc='upper left', fontsize=12)\n",
    "\n",
    "# Adjust spacing between subplots and layout\n",
    "fig.subplots_adjust(wspace=0.3)\n",
    "fig.tight_layout(pad=3)\n",
    "\n",
    "# Save the plot as a high-resolution image\n",
    "plt.savefig('fs_rs_scaffold.pdf', dpi=300, bbox_inches='tight')\n",
    "\n",
    "# Display the plot\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "open-mol",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

